Transport coefficients of heavy quarks by elastic and radiative scatterings in the strongly interacting quark-gluon plasma

We extend our investigation of heavy quark transport coefficients in the effective dynamical quasiparticle model (DQPM) -- which reproduces nonperturbative QCD phenomena in the strongly interacting quark-gluon plasma (sQGP) according to lattice QCD data -- by including inelastic $2 \to 3$ processes with massive gluon radiation, in addition to elastic $2 \to 2$ parton scattering. Both elastic and inelastic reactions are evaluated at leading order using DQPM-based effective propagators and vertices, accounting for all channels and their interferences. Based on the obtained matrix elements, we calculate various observables connected to a charm quark. First, we calculate the total cross section of a charm quark with the medium partons as functions of temperature and collision energy. Second, we obtain the drag $\mathcal{A}$ coefficient and $\hat{q}$ coefficient of a charm quark as functions of temperature and momentum and also compare our results with those obtained using the Zakharov model for the momentum-dependent strong coupling for the elastic and radiative vertices with a heavy quark, highlighting the importance of the choice of the strong coupling in the determination of transport coefficients. Third, we calculate the spatial diffusion coefficient of a charm quark and compare our results with those obtained using other approaches. Finally, we explore the mass dependence of the diffusion coefficient by comparing the results for charm quark, bottom quark, and infinitely-heavy quark. We found that inelastic processes can play a significant role in the determination of the transport coefficients at large transverse momenta, but are strongly suppressed at low transverse momenta.

==> anc/Figure-2_left_elastic.dat <==
# Total elastic cross section [mb] for charm quark scattering as a function of sqrt(s) [GeV]
# srs    1.2Tc      2Tc        3Tc
1.500    0.000e+00  0.000e+00  0.000e+00
1.589    0.000e+00  0.000e+00  0.000e+00
1.683    0.000e+00  0.000e+00  0.000e+00
1.782    0.000e+00  0.000e+00  0.000e+00
1.887    0.000e+00  0.000e+00  0.000e+00
1.999    1.007e+01  1.195e+00  0.000e+00
2.117    7.900e+00  9.621e-01  3.076e-01
2.242    7.377e+00  9.084e-01  2.615e-01
2.375    7.355e+00  9.096e-01  2.505e-01
2.515    7.507e+00  9.296e-01  2.520e-01
2.663    7.716e+00  9.556e-01  2.582e-01
2.821    7.938e+00  9.826e-01  2.660e-01
2.988    8.152e+00  1.008e+00  2.742e-01
3.164    8.352e+00  1.032e+00  2.822e-01
3.351    8.535e+00  1.054e+00  2.897e-01
3.549    8.700e+00  1.074e+00  2.966e-01
3.759    8.850e+00  1.092e+00  3.030e-01
3.981    8.985e+00  1.108e+00  3.087e-01
4.216    9.106e+00  1.122e+00  3.139e-01
4.465    9.215e+00  1.135e+00  3.187e-01
4.729    9.313e+00  1.147e+00  3.230e-01
5.009    9.402e+00  1.157e+00  3.269e-01
5.305    9.482e+00  1.167e+00  3.304e-01
5.618    9.554e+00  1.175e+00  3.336e-01
5.950    9.620e+00  1.183e+00  3.365e-01
6.302    9.679e+00  1.190e+00  3.392e-01
6.675    9.732e+00  1.196e+00  3.416e-01
7.069    9.781e+00  1.202e+00  3.438e-01
7.487    9.825e+00  1.207e+00  3.458e-01
7.929    9.865e+00  1.212e+00  3.476e-01
8.398    9.902e+00  1.216e+00  3.492e-01
8.894    9.935e+00  1.220e+00  3.507e-01
9.420    9.965e+00  1.224e+00  3.521e-01
9.976    9.993e+00  1.227e+00  3.534e-01
10.566   1.002e+01  1.230e+00  3.545e-01
11.190   1.004e+01  1.233e+00  3.556e-01
11.852   1.006e+01  1.235e+00  3.565e-01
12.552   1.008e+01  1.237e+00  3.574e-01
13.294   1.010e+01  1.239e+00  3.582e-01
14.079   1.011e+01  1.241e+00  3.589e-01
14.911   1.013e+01  1.243e+00  3.595e-01
15.793   1.014e+01  1.244e+00  3.601e-01
16.726   1.015e+01  1.246e+00  3.607e-01
17.714   1.016e+01  1.247e+00  3.612e-01
18.761   1.017e+01  1.248e+00  3.616e-01
19.870   1.018e+01  1.249e+00  3.621e-01
21.044   1.019e+01  1.250e+00  3.624e-01
22.288   1.020e+01  1.251e+00  3.628e-01
23.605   1.020e+01  1.252e+00  3.631e-01
25.000   1.021e+01  1.253e+00  3.634e-01


==> anc/Figure-2_left_inelastic.dat <==
# Total inelastic cross section [mb] for charm quark scattering as a function of sqrt(s) [GeV]
# srs    1.2Tc      2Tc        3Tc
3.000    4.937e-01  2.628e-02  1.329e-04
3.133    9.579e-01  4.768e-02  1.428e-03
3.271    1.544e+00  7.419e-02  3.813e-03
3.416    2.251e+00  1.056e-01  7.139e-03
3.567    3.073e+00  1.420e-01  1.132e-02
3.725    4.006e+00  1.831e-01  1.639e-02
3.889    5.049e+00  2.285e-01  2.231e-02
4.061    6.203e+00  2.787e-01  2.906e-02
4.241    7.458e+00  3.329e-01  3.665e-02
4.428    8.811e+00  3.914e-01  4.503e-02
4.624    1.025e+01  4.531e-01  5.427e-02
4.829    1.181e+01  5.195e-01  6.426e-02
5.042    1.343e+01  5.891e-01  7.500e-02
5.265    1.513e+01  6.614e-01  8.636e-02
5.498    1.691e+01  7.370e-01  9.847e-02
5.741    1.875e+01  8.147e-01  1.112e-01
5.995    2.068e+01  8.956e-01  1.245e-01
6.260    2.265e+01  9.796e-01  1.385e-01
6.537    2.467e+01  1.064e+00  1.530e-01
6.826    2.673e+01  1.151e+00  1.679e-01
7.128    2.885e+01  1.241e+00  1.833e-01
7.443    3.101e+01  1.331e+00  1.992e-01
7.772    3.324e+01  1.423e+00  2.153e-01
8.116    3.547e+01  1.517e+00  2.321e-01
8.475    3.773e+01  1.611e+00  2.489e-01
8.850    4.003e+01  1.708e+00  2.662e-01
9.241    4.238e+01  1.805e+00  2.836e-01
9.650    4.473e+01  1.900e+00  3.013e-01
10.076   4.705e+01  1.998e+00  3.194e-01
10.522   4.944e+01  2.097e+00  3.378e-01
10.987   5.180e+01  2.196e+00  3.559e-01
11.473   5.424e+01  2.293e+00  3.744e-01
11.980   5.660e+01  2.394e+00  3.928e-01
12.510   5.905e+01  2.493e+00  4.117e-01
13.063   6.138e+01  2.591e+00  4.302e-01
13.641   6.384e+01  2.690e+00  4.490e-01
14.244   6.622e+01  2.788e+00  4.678e-01
14.874   6.861e+01  2.885e+00  4.867e-01
15.532   7.102e+01  2.985e+00  5.054e-01
16.219   7.339e+01  3.081e+00  5.242e-01
16.936   7.576e+01  3.177e+00  5.434e-01
17.685   7.810e+01  3.273e+00  5.614e-01
18.467   8.048e+01  3.369e+00  5.802e-01
19.284   8.278e+01  3.464e+00  5.987e-01
20.136   8.508e+01  3.557e+00  6.173e-01
21.027   8.733e+01  3.649e+00  6.343e-01
21.957   8.961e+01  3.741e+00  6.532e-01
22.927   9.187e+01  3.833e+00  6.711e-01
23.941   9.409e+01  3.920e+00  6.889e-01
25.000   9.621e+01  4.012e+00  7.068e-01


==> anc/Figure-2_right_elastic.dat <==
# Total elastic cross section [mb] for charm quark scattering as a function of T/Tc
# T/Tc    srs=5      srs=10     srs=25
1.000     2.380e+01  2.558e+01  2.624e+01
1.138     1.222e+01  1.303e+01  1.332e+01
1.276     7.011e+00  7.437e+00  7.592e+00
1.414     4.402e+00  4.658e+00  4.750e+00
1.552     2.971e+00  3.141e+00  3.202e+00
1.690     2.123e+00  2.245e+00  2.289e+00
1.828     1.587e+00  1.679e+00  1.713e+00
1.966     1.228e+00  1.302e+00  1.328e+00
2.103     9.771e-01  1.038e+00  1.060e+00
2.241     7.948e-01  8.463e-01  8.650e-01
2.379     6.581e-01  7.025e-01  7.188e-01
2.517     5.529e-01  5.919e-01  6.062e-01
2.655     4.701e-01  5.047e-01  5.175e-01
2.793     4.039e-01  4.349e-01  4.464e-01
2.931     3.500e-01  3.780e-01  3.884e-01
3.069     3.056e-01  3.310e-01  3.406e-01
3.207     2.686e-01  2.919e-01  3.006e-01
3.345     2.375e-01  2.588e-01  2.669e-01
3.483     2.111e-01  2.308e-01  2.382e-01
3.621     1.885e-01  2.067e-01  2.136e-01
3.759     1.690e-01  1.859e-01  1.924e-01
3.897     1.522e-01  1.679e-01  1.740e-01
4.034     1.375e-01  1.522e-01  1.579e-01
4.172     1.247e-01  1.384e-01  1.437e-01
4.310     1.134e-01  1.263e-01  1.313e-01
4.448     1.034e-01  1.155e-01  1.202e-01
4.586     9.453e-02  1.059e-01  1.104e-01
4.724     8.666e-02  9.740e-02  1.016e-01
4.862     7.963e-02  8.977e-02  9.377e-02
5.000     7.333e-02  8.292e-02  8.671e-02


==> anc/Figure-2_right_inelastic.dat <==
# Total inelastic cross section [mb] for charm quark scattering as a function of T/Tc
# T/Tc    srs=5      srs=10     srs=25
1.000     4.839e+01  1.962e+02  4.305e+02
1.024     4.086e+01  1.623e+02  3.529e+02
1.048     3.451e+01  1.343e+02  2.897e+02
1.072     2.917e+01  1.116e+02  2.384e+02
1.097     2.469e+01  9.279e+01  1.966e+02
1.123     2.090e+01  7.727e+01  1.626e+02
1.150     1.771e+01  6.453e+01  1.348e+02
1.177     1.503e+01  5.402e+01  1.121e+02
1.205     1.277e+01  4.535e+01  9.352e+01
1.233     1.087e+01  3.815e+01  7.823e+01
1.262     9.262e+00  3.217e+01  6.565e+01
1.292     7.909e+00  2.722e+01  5.525e+01
1.322     6.765e+00  2.310e+01  4.671e+01
1.353     5.796e+00  1.966e+01  3.961e+01
1.385     4.974e+00  1.676e+01  3.368e+01
1.417     4.278e+00  1.434e+01  2.876e+01
1.451     3.688e+00  1.230e+01  2.460e+01
1.485     3.185e+00  1.060e+01  2.114e+01
1.520     2.756e+00  9.147e+00  1.823e+01
1.556     2.390e+00  7.926e+00  1.577e+01
1.592     2.076e+00  6.879e+00  1.369e+01
1.630     1.808e+00  5.990e+00  1.192e+01
1.668     1.577e+00  5.232e+00  1.042e+01
1.707     1.378e+00  4.585e+00  9.135e+00
1.748     1.206e+00  4.023e+00  8.028e+00
1.789     1.058e+00  3.543e+00  7.080e+00
1.831     9.292e-01  3.127e+00  6.258e+00
1.874     8.178e-01  2.764e+00  5.553e+00
1.918     7.205e-01  2.449e+00  4.933e+00
1.963     6.356e-01  2.176e+00  4.396e+00
2.009     5.613e-01  1.936e+00  3.923e+00
2.057     4.965e-01  1.726e+00  3.511e+00
2.105     4.395e-01  1.545e+00  3.147e+00
2.154     3.893e-01  1.379e+00  2.829e+00
2.205     3.452e-01  1.235e+00  2.544e+00
2.257     3.065e-01  1.108e+00  2.294e+00
2.310     2.721e-01  9.957e-01  2.072e+00
2.364     2.418e-01  8.962e-01  1.874e+00
2.420     2.149e-01  8.069e-01  1.695e+00
2.477     1.910e-01  7.269e-01  1.536e+00
2.535     1.699e-01  6.561e-01  1.395e+00
2.595     1.511e-01  5.922e-01  1.266e+00
2.656     1.345e-01  5.347e-01  1.151e+00
2.719     1.196e-01  4.832e-01  1.047e+00
2.783     1.065e-01  4.370e-01  9.538e-01
2.848     9.460e-02  3.951e-01  8.686e-01
2.915     8.420e-02  3.578e-01  7.916e-01
2.984     7.489e-02  3.237e-01  7.221e-01
3.054     6.653e-02  2.930e-01  6.589e-01
3.126     5.911e-02  2.654e-01  6.014e-01
3.199     5.250e-02  2.405e-01  5.492e-01
3.275     4.661e-02  2.179e-01  5.013e-01
3.352     4.136e-02  1.974e-01  4.578e-01
3.430     3.668e-02  1.787e-01  4.185e-01
3.511     3.252e-02  1.619e-01  3.824e-01
3.594     2.879e-02  1.469e-01  3.493e-01
3.678     2.548e-02  1.330e-01  3.197e-01
3.765     2.254e-02  1.205e-01  2.919e-01
3.854     1.993e-02  1.092e-01  2.669e-01
3.944     1.760e-02  9.883e-02  2.439e-01
4.037     1.553e-02  8.946e-02  2.230e-01
4.132     1.369e-02  8.099e-02  2.038e-01
4.229     1.206e-02  7.328e-02  1.864e-01
4.329     1.061e-02  6.634e-02  1.703e-01
4.431     9.320e-03  6.002e-02  1.557e-01
4.535     8.183e-03  5.428e-02  1.421e-01
4.642     7.176e-03  4.908e-02  1.298e-01
4.751     6.288e-03  4.437e-02  1.186e-01
4.863     5.501e-03  4.010e-02  1.083e-01
4.977     4.808e-03  3.621e-02  9.894e-02
5.094     4.197e-03  3.271e-02  9.034e-02
5.214     3.660e-03  2.952e-02  8.251e-02
5.337     3.185e-03  2.666e-02  7.528e-02
5.462     2.769e-03  2.405e-02  6.876e-02
5.591     2.401e-03  2.169e-02  6.268e-02
5.722     2.082e-03  1.955e-02  5.724e-02
5.857     1.799e-03  1.763e-02  5.220e-02
5.995     1.556e-03  1.588e-02  4.759e-02
6.136     1.341e-03  1.430e-02  4.338e-02
6.280     1.154e-03  1.287e-02  3.958e-02
6.428     9.899e-04  1.157e-02  3.604e-02
6.579     8.485e-04  1.041e-02  3.284e-02
6.734     7.241e-04  9.359e-03  2.992e-02
6.893     6.166e-04  8.423e-03  2.725e-02
7.055     5.261e-04  7.569e-03  2.483e-02
7.221     4.441e-04  6.797e-03  2.261e-02
7.391     3.762e-04  6.101e-03  2.060e-02
7.565     3.168e-04  5.476e-03  1.874e-02
7.743     2.659e-04  4.916e-03  1.705e-02
7.925     2.234e-04  4.407e-03  1.550e-02
8.111     1.867e-04  3.948e-03  1.411e-02
8.302     1.556e-04  3.538e-03  1.283e-02
8.498     1.273e-04  3.168e-03  1.166e-02
8.697     1.047e-04  2.837e-03  1.060e-02
8.902     8.485e-05  2.537e-03  9.639e-03
9.112     7.071e-05  2.266e-03  8.760e-03
9.326     5.657e-05  2.028e-03  7.956e-03
9.545     4.525e-05  1.810e-03  7.232e-03
9.770     3.394e-05  1.618e-03  6.565e-03
10.000    2.828e-05  1.442e-03  5.962e-03


==> anc/Figure-3_lower_left.dat <==
# qhat/T^3 coefficient for charm quark as a function of T [GeV] for p=10 GeV
# T    DQPM el    DQPM inel    Zakharov el    Zakharov inel
0.158  5.371e+01  1.106e+02    5.083e+00      1.391e+00
0.175  4.531e+01  8.162e+01    6.096e+00      2.024e+00
0.192  3.684e+01  5.882e+01    6.650e+00      2.579e+00
0.209  2.979e+01  4.272e+01    6.818e+00      2.982e+00
0.227  2.446e+01  3.177e+01    6.813e+00      3.247e+00
0.244  2.043e+01  2.425e+01    6.668e+00      3.388e+00
0.261  1.746e+01  1.914e+01    6.434e+00      3.430e+00
0.278  1.504e+01  1.553e+01    6.177e+00      3.423e+00
0.295  1.317e+01  1.280e+01    5.896e+00      3.358e+00
0.313  1.173e+01  1.075e+01    5.674e+00      3.258e+00
0.330  1.063e+01  9.287e+00    5.434e+00      3.124e+00
0.347  9.715e+00  8.045e+00    5.181e+00      2.994e+00
0.364  8.930e+00  7.101e+00    4.997e+00      2.894e+00
0.381  8.265e+00  6.316e+00    4.776e+00      2.774e+00
0.399  7.711e+00  5.618e+00    4.621e+00      2.646e+00
0.416  7.226e+00  5.057e+00    4.445e+00      2.535e+00
0.433  6.802e+00  4.602e+00    4.282e+00      2.423e+00
0.450  6.367e+00  4.199e+00    4.159e+00      2.298e+00
0.467  6.038e+00  3.858e+00    4.006e+00      2.227e+00
0.484  5.740e+00  3.526e+00    3.878e+00      2.129e+00
0.502  5.459e+00  3.271e+00    3.768e+00      2.040e+00
0.519  5.199e+00  3.026e+00    3.663e+00      1.956e+00
0.536  4.962e+00  2.798e+00    3.559e+00      1.881e+00
0.553  4.768e+00  2.596e+00    3.457e+00      1.810e+00
0.570  4.573e+00  2.426e+00    3.363e+00      1.753e+00
0.588  4.389e+00  2.275e+00    3.275e+00      1.686e+00
0.605  4.217e+00  2.137e+00    3.187e+00      1.620e+00
0.622  4.053e+00  1.995e+00    3.103e+00      1.564e+00
0.639  3.899e+00  1.874e+00    3.047e+00      1.510e+00
0.656  3.752e+00  1.765e+00    2.950e+00      1.471e+00
0.673  3.614e+00  1.662e+00    2.882e+00      1.418e+00
0.691  3.488e+00  1.566e+00    2.816e+00      1.371e+00
0.708  3.366e+00  1.482e+00    2.765e+00      1.335e+00
0.725  3.251e+00  1.407e+00    2.698e+00      1.294e+00
0.742  3.144e+00  1.334e+00    2.644e+00      1.251e+00
0.759  3.043e+00  1.263e+00    2.590e+00      1.214e+00
0.777  2.944e+00  1.198e+00    2.535e+00      1.182e+00
0.794  2.857e+00  1.139e+00    2.485e+00      1.149e+00
0.811  2.767e+00  1.084e+00    2.439e+00      1.120e+00
0.828  2.683e+00  1.029e+00    2.389e+00      1.084e+00
0.845  2.606e+00  9.796e-01    2.344e+00      1.059e+00
0.863  2.531e+00  9.343e-01    2.311e+00      1.027e+00
0.880  2.459e+00  8.890e-01    2.274e+00      1.005e+00
0.897  2.390e+00  8.541e-01    2.234e+00      9.806e-01
0.914  2.318e+00  8.139e-01    2.195e+00      9.519e-01
0.931  2.255e+00  7.724e-01    2.157e+00      9.290e-01
0.948  2.195e+00  7.388e-01    2.121e+00      9.048e-01
0.966  2.140e+00  7.062e-01    2.086e+00      8.835e-01
0.983  2.086e+00  6.762e-01    2.051e+00      8.612e-01
1.000  2.031e+00  6.462e-01    2.018e+00      8.393e-01


==> anc/Figure-3_lower_right.dat <==
# qhat/T^3 coefficient of a charm quark as a function of p [GeV] for T=0.3 GeV
# p      DQPM el    DQPM inel    Zakharov el    Zakharov inel
1.000    6.555e+00  1.725e-01    4.089e+00      7.359e-02
1.103    6.366e+00  1.937e-01    3.941e+00      8.223e-02
1.216    6.213e+00  2.229e-01    3.798e+00      9.323e-02
1.341    6.108e+00  2.577e-01    3.720e+00      1.080e-01
1.478    6.101e+00  3.037e-01    3.668e+00      1.261e-01
1.630    6.125e+00  3.634e-01    3.631e+00      1.480e-01
1.797    6.184e+00  4.372e-01    3.633e+00      1.760e-01
1.982    6.321e+00  5.312e-01    3.640e+00      2.109e-01
2.185    6.469e+00  6.509e-01    3.691e+00      2.543e-01
2.409    6.660e+00  7.955e-01    3.755e+00      3.078e-01
2.657    6.885e+00  9.774e-01    3.820e+00      3.710e-01
2.929    7.126e+00  1.207e+00    3.915e+00      4.453e-01
3.230    7.482e+00  1.497e+00    4.027e+00      5.355e-01
3.561    7.848e+00  1.845e+00    4.141e+00      6.478e-01
3.927    8.163e+00  2.253e+00    4.276e+00      7.720e-01
4.330    8.556e+00  2.726e+00    4.412e+00      9.144e-01
4.774    8.967e+00  3.324e+00    4.560e+00      1.089e+00
5.264    9.419e+00  4.028e+00    4.712e+00      1.290e+00
5.805    9.923e+00  4.839e+00    4.888e+00      1.503e+00
6.401    1.040e+01  5.819e+00    5.042e+00      1.753e+00
7.057    1.092e+01  6.833e+00    5.231e+00      2.031e+00
7.782    1.136e+01  8.073e+00    5.394e+00      2.353e+00
8.580    1.190e+01  9.583e+00    5.583e+00      2.708e+00
9.461    1.246e+01  1.119e+01    5.757e+00      3.072e+00
10.432   1.298e+01  1.301e+01    5.905e+00      3.518e+00
11.503   1.359e+01  1.507e+01    6.112e+00      3.988e+00
12.684   1.412e+01  1.743e+01    6.278e+00      4.452e+00
13.985   1.472e+01  1.994e+01    6.464e+00      4.994e+00
15.421   1.543e+01  2.266e+01    6.667e+00      5.547e+00
17.003   1.599e+01  2.572e+01    6.847e+00      6.156e+00
18.749   1.659e+01  2.917e+01    6.987e+00      6.798e+00
20.673   1.723e+01  3.286e+01    7.180e+00      7.452e+00
22.795   1.785e+01  3.693e+01    7.312e+00      8.155e+00
25.134   1.852e+01  4.118e+01    7.542e+00      8.958e+00
27.714   1.915e+01  4.597e+01    7.703e+00      9.671e+00
30.558   1.971e+01  5.096e+01    7.897e+00      1.049e+01
33.695   2.035e+01  5.629e+01    8.047e+00      1.138e+01
37.153   2.105e+01  6.203e+01    8.240e+00      1.229e+01
40.966   2.172e+01  6.872e+01    8.421e+00      1.322e+01
45.171   2.231e+01  7.504e+01    8.592e+00      1.423e+01
49.807   2.280e+01  8.260e+01    8.706e+00      1.527e+01
54.919   2.349e+01  9.090e+01    8.930e+00      1.619e+01
60.556   2.431e+01  9.857e+01    9.032e+00      1.736e+01
66.771   2.501e+01  1.078e+02    9.187e+00      1.853e+01
73.624   2.562e+01  1.170e+02    9.353e+00      1.979e+01
81.181   2.629e+01  1.273e+02    9.500e+00      2.103e+01
89.513   2.695e+01  1.377e+02    9.659e+00      2.233e+01
98.700   2.758e+01  1.494e+02    9.809e+00      2.381e+01
108.830  2.817e+01  1.624e+02    9.981e+00      2.540e+01
120.000  2.890e+01  1.764e+02    1.010e+01      2.690e+01


==> anc/Figure-3_upper_left.dat <==
# Drag coefficient [fm^{-1}] of a charm quark as a function of T [GeV] for p = 10 GeV
# T    DQPM el    DQPM inel    Zakharov el    Zakharov inel
0.158  7.881e-02  5.481e-01    7.150e-03      7.637e-03
0.175  8.812e-02  5.101e-01    1.132e-02      1.410e-02
0.192  9.214e-02  4.584e-01    1.585e-02      2.247e-02
0.209  9.263e-02  4.058e-01    2.047e-02      3.198e-02
0.227  9.185e-02  3.649e-01    2.472e-02      4.223e-02
0.244  9.218e-02  3.323e-01    2.894e-02      5.247e-02
0.261  9.254e-02  3.074e-01    3.305e-02      6.269e-02
0.278  9.276e-02  2.896e-01    3.674e-02      7.273e-02
0.295  9.412e-02  2.746e-01    4.054e-02      8.231e-02
0.313  9.503e-02  2.654e-01    4.431e-02      9.099e-02
0.330  9.710e-02  2.580e-01    4.775e-02      9.982e-02
0.347  9.929e-02  2.523e-01    5.120e-02      1.078e-01
0.364  1.020e-01  2.480e-01    5.491e-02      1.156e-01
0.381  1.046e-01  2.468e-01    5.893e-02      1.231e-01
0.399  1.075e-01  2.450e-01    6.229e-02      1.314e-01
0.416  1.108e-01  2.434e-01    6.573e-02      1.389e-01
0.433  1.139e-01  2.418e-01    6.970e-02      1.463e-01
0.450  1.169e-01  2.422e-01    7.315e-02      1.525e-01
0.467  1.201e-01  2.404e-01    7.722e-02      1.586e-01
0.484  1.237e-01  2.417e-01    8.087e-02      1.656e-01
0.502  1.273e-01  2.409e-01    8.472e-02      1.726e-01
0.519  1.308e-01  2.410e-01    8.820e-02      1.783e-01
0.536  1.333e-01  2.409e-01    9.295e-02      1.852e-01
0.553  1.371e-01  2.408e-01    9.665e-02      1.915e-01
0.570  1.409e-01  2.403e-01    1.007e-01      1.983e-01
0.588  1.441e-01  2.417e-01    1.044e-01      2.036e-01
0.605  1.473e-01  2.408e-01    1.087e-01      2.103e-01
0.622  1.510e-01  2.408e-01    1.127e-01      2.162e-01
0.639  1.541e-01  2.407e-01    1.168e-01      2.215e-01
0.656  1.574e-01  2.412e-01    1.209e-01      2.277e-01
0.673  1.607e-01  2.411e-01    1.250e-01      2.344e-01
0.691  1.636e-01  2.409e-01    1.291e-01      2.397e-01
0.708  1.670e-01  2.401e-01    1.336e-01      2.462e-01
0.725  1.690e-01  2.417e-01    1.375e-01      2.511e-01
0.742  1.728e-01  2.397e-01    1.420e-01      2.577e-01
0.759  1.759e-01  2.391e-01    1.460e-01      2.637e-01
0.777  1.791e-01  2.398e-01    1.502e-01      2.690e-01
0.794  1.824e-01  2.403e-01    1.548e-01      2.756e-01
0.811  1.855e-01  2.399e-01    1.585e-01      2.801e-01
0.828  1.878e-01  2.388e-01    1.632e-01      2.864e-01
0.845  1.911e-01  2.362e-01    1.674e-01      2.922e-01
0.863  1.941e-01  2.366e-01    1.724e-01      2.978e-01
0.880  1.972e-01  2.359e-01    1.771e-01      3.031e-01
0.897  2.004e-01  2.364e-01    1.808e-01      3.090e-01
0.914  2.024e-01  2.359e-01    1.852e-01      3.153e-01
0.931  2.053e-01  2.353e-01    1.901e-01      3.182e-01
0.948  2.083e-01  2.340e-01    1.938e-01      3.253e-01
0.966  2.111e-01  2.329e-01    1.992e-01      3.299e-01
0.983  2.137e-01  2.323e-01    2.033e-01      3.363e-01
1.000  2.165e-01  2.319e-01    2.077e-01      3.422e-01


==> anc/Figure-3_upper_right.dat <==
# Drag coefficient [fm^{-1}] of a charm quark as a function of p [GeV] for T=0.3 GeV
# p      DQPM el    DQPM inel    Zakharov el    Zakharov inel
1.000    2.469e-01  1.628e-02    1.537e-01      7.452e-03
1.103    2.412e-01  1.831e-02    1.501e-01      8.378e-03
1.216    2.376e-01  2.094e-02    1.458e-01      9.563e-03
1.341    2.323e-01  2.396e-02    1.396e-01      1.084e-02
1.478    2.256e-01  2.778e-02    1.357e-01      1.244e-02
1.630    2.193e-01  3.219e-02    1.302e-01      1.420e-02
1.797    2.131e-01  3.737e-02    1.238e-01      1.635e-02
1.982    2.054e-01  4.324e-02    1.189e-01      1.879e-02
2.185    1.987e-01  5.014e-02    1.126e-01      2.157e-02
2.409    1.907e-01  5.822e-02    1.070e-01      2.453e-02
2.657    1.829e-01  6.696e-02    1.008e-01      2.798e-02
2.929    1.757e-01  7.749e-02    9.517e-02      3.159e-02
3.230    1.674e-01  8.873e-02    8.954e-02      3.555e-02
3.561    1.602e-01  1.005e-01    8.402e-02      3.976e-02
3.927    1.536e-01  1.141e-01    7.893e-02      4.411e-02
4.330    1.463e-01  1.280e-01    7.384e-02      4.852e-02
4.774    1.394e-01  1.434e-01    6.913e-02      5.298e-02
5.264    1.325e-01  1.598e-01    6.489e-02      5.745e-02
5.805    1.264e-01  1.756e-01    6.070e-02      6.192e-02
6.401    1.200e-01  1.930e-01    5.675e-02      6.607e-02
7.057    1.141e-01  2.106e-01    5.301e-02      7.096e-02
7.782    1.081e-01  2.272e-01    4.957e-02      7.519e-02
8.580    1.024e-01  2.462e-01    4.629e-02      7.893e-02
9.461    9.727e-02  2.625e-01    4.333e-02      8.208e-02
10.432   9.216e-02  2.792e-01    4.024e-02      8.578e-02
11.503   8.697e-02  2.958e-01    3.743e-02      8.887e-02
12.684   8.185e-02  3.140e-01    3.483e-02      9.107e-02
13.985   7.747e-02  3.288e-01    3.246e-02      9.330e-02
15.421   7.272e-02  3.434e-01    3.006e-02      9.512e-02
17.003   6.839e-02  3.568e-01    2.798e-02      9.710e-02
18.749   6.438e-02  3.724e-01    2.611e-02      9.761e-02
20.673   6.043e-02  3.846e-01    2.397e-02      9.886e-02
22.795   5.668e-02  3.979e-01    2.237e-02      9.914e-02
25.134   5.316e-02  4.071e-01    2.070e-02      1.000e-01
27.714   4.987e-02  4.175e-01    1.923e-02      1.004e-01
30.558   4.641e-02  4.264e-01    1.780e-02      9.988e-02
33.695   4.347e-02  4.355e-01    1.642e-02      1.004e-01
37.153   4.066e-02  4.427e-01    1.510e-02      1.001e-01
40.966   3.794e-02  4.503e-01    1.402e-02      9.932e-02
45.171   3.540e-02  4.583e-01    1.299e-02      9.941e-02
49.807   3.297e-02  4.651e-01    1.198e-02      9.832e-02
54.919   3.072e-02  4.715e-01    1.104e-02      9.776e-02
60.556   2.869e-02  4.752e-01    1.019e-02      9.820e-02
66.771   2.669e-02  4.807e-01    9.364e-03      9.729e-02
73.624   2.482e-02  4.857e-01    8.650e-03      9.691e-02
81.181   2.312e-02  4.901e-01    7.991e-03      9.626e-02
89.513   2.140e-02  4.942e-01    7.313e-03      9.538e-02
98.700   1.981e-02  4.947e-01    6.754e-03      9.516e-02
108.830  1.840e-02  4.977e-01    6.222e-03      9.415e-02
120.000  1.709e-02  5.042e-01    5.699e-03      9.392e-02


==> anc/Figure-4.dat <==
# Drag coefficient [fm^{-1}] of a charm quark as a function of T [GeV] for p -> 0
# T    DQPM el    DQPM inel    Zakharov el    Zakharov inel
0.158  1.894e-01  1.290e-04    2.946e-02      0.000e+00
0.175  2.251e-01  5.160e-04    4.830e-02      2.150e-05
0.192  2.444e-01  1.218e-03    6.885e-02      9.317e-05
0.209  2.542e-01  2.122e-03    8.943e-02      2.652e-04
0.227  2.587e-01  3.068e-03    1.082e-01      5.590e-04
0.244  2.623e-01  3.999e-03    1.264e-01      9.891e-04
0.261  2.673e-01  4.859e-03    1.432e-01      1.519e-03
0.278  2.697e-01  5.547e-03    1.597e-01      2.122e-03
0.295  2.751e-01  6.178e-03    1.753e-01      2.788e-03
0.313  2.816e-01  6.752e-03    1.903e-01      3.476e-03
0.330  2.894e-01  7.196e-03    2.061e-01      4.150e-03
0.347  2.986e-01  7.655e-03    2.213e-01      4.874e-03
0.364  3.070e-01  8.027e-03    2.362e-01      5.497e-03
0.381  3.162e-01  8.314e-03    2.515e-01      6.092e-03
0.399  3.275e-01  8.672e-03    2.653e-01      6.766e-03
0.416  3.385e-01  8.902e-03    2.824e-01      7.382e-03
0.433  3.494e-01  9.203e-03    2.971e-01      7.948e-03
0.450  3.616e-01  9.432e-03    3.127e-01      8.543e-03
0.467  3.746e-01  9.690e-03    3.274e-01      9.038e-03
0.484  3.868e-01  9.891e-03    3.447e-01      9.633e-03
0.502  3.992e-01  1.012e-02    3.605e-01      1.013e-02
0.519  4.074e-01  1.028e-02    3.753e-01      1.063e-02
0.536  4.231e-01  1.052e-02    3.939e-01      1.124e-02
0.553  4.360e-01  1.066e-02    4.103e-01      1.168e-02
0.570  4.477e-01  1.088e-02    4.271e-01      1.222e-02
0.588  4.626e-01  1.102e-02    4.438e-01      1.272e-02
0.605  4.723e-01  1.121e-02    4.605e-01      1.319e-02
0.622  4.865e-01  1.128e-02    4.788e-01      1.362e-02
0.639  5.017e-01  1.151e-02    4.965e-01      1.413e-02
0.656  5.097e-01  1.158e-02    5.138e-01      1.459e-02
0.673  5.249e-01  1.173e-02    5.307e-01      1.505e-02
0.691  5.341e-01  1.183e-02    5.494e-01      1.550e-02
0.708  5.508e-01  1.191e-02    5.715e-01      1.597e-02
0.725  5.657e-01  1.203e-02    5.888e-01      1.642e-02
0.742  5.750e-01  1.214e-02    6.078e-01      1.701e-02
0.759  5.876e-01  1.226e-02    6.282e-01      1.737e-02
0.777  6.015e-01  1.227e-02    6.452e-01      1.775e-02
0.794  6.117e-01  1.237e-02    6.640e-01      1.828e-02
0.811  6.288e-01  1.240e-02    6.853e-01      1.871e-02
0.828  6.396e-01  1.246e-02    7.029e-01      1.906e-02
0.845  6.543e-01  1.251e-02    7.260e-01      1.954e-02
0.863  6.645e-01  1.251e-02    7.448e-01      2.000e-02
0.880  6.764e-01  1.253e-02    7.681e-01      2.032e-02
0.897  6.913e-01  1.264e-02    7.868e-01      2.083e-02
0.914  7.026e-01  1.264e-02    8.115e-01      2.111e-02
0.931  7.142e-01  1.270e-02    8.305e-01      2.156e-02
0.948  7.287e-01  1.264e-02    8.520e-01      2.203e-02
0.966  7.366e-01  1.263e-02    8.670e-01      2.228e-02
0.983  7.553e-01  1.259e-02    8.901e-01      2.268e-02
1.000  7.656e-01  1.253e-02    9.195e-01      2.290e-02


==> anc/Figure-6_offshell.dat <==
# Off-shell scaled diffusion coefficient of a charm quark as a function of T/Tc
# T/Tc    2*pi*T*D_s
1.000     4.275e+00
1.050     4.295e+00
1.100     4.386e+00
1.150     4.522e+00
1.200     4.730e+00
1.250     5.017e+00
1.300     5.324e+00
1.350     5.649e+00
1.400     5.969e+00
1.450     6.281e+00
1.500     6.589e+00
1.550     6.899e+00
1.600     7.212e+00
1.650     7.504e+00
1.700     7.795e+00
1.750     8.097e+00
1.800     8.380e+00
1.850     8.663e+00
1.900     8.940e+00
1.950     9.215e+00
2.000     9.491e+00
2.050     9.757e+00
2.100     1.000e+01
2.150     1.027e+01
2.200     1.054e+01
2.250     1.079e+01
2.300     1.104e+01
2.350     1.130e+01
2.400     1.155e+01
2.450     1.178e+01
2.500     1.200e+01
2.550     1.225e+01
2.600     1.249e+01
2.650     1.272e+01
2.700     1.297e+01
2.750     1.318e+01
2.800     1.339e+01
2.850     1.361e+01
2.900     1.384e+01
2.950     1.405e+01


==> anc/Figure-6_onshell.dat <==
# On-shell scaled diffusion coefficient of a charm quark as a function of T/Tc
# T/Tc    2*pi*T*D_s
1.000     2.797e+00
1.108     2.884e+00
1.217     3.195e+00
1.326     3.634e+00
1.435     4.168e+00
1.544     4.742e+00
1.653     5.317e+00
1.761     5.968e+00
1.870     6.585e+00
1.978     7.194e+00
2.087     7.785e+00
2.196     8.347e+00
2.305     8.938e+00
2.413     9.512e+00
2.522     1.003e+01
2.631     1.056e+01
2.740     1.109e+01
2.849     1.159e+01
2.958     1.206e+01
3.066     1.256e+01
3.175     1.305e+01
3.284     1.368e+01
3.392     1.407e+01
3.501     1.455e+01
3.610     1.506e+01
3.718     1.547e+01
3.827     1.606e+01
3.936     1.650e+01
4.045     1.689e+01
4.154     1.754e+01
4.263     1.795e+01
4.371     1.854e+01
4.480     1.890e+01
4.589     1.931e+01
4.697     1.992e+01
4.806     2.041e+01
4.915     2.086e+01
5.023     2.143e+01
5.132     2.177e+01
5.241     2.232e+01
5.350     2.275e+01
5.459     2.333e+01
5.568     2.385e+01
5.676     2.425e+01
5.785     2.479e+01
5.894     2.533e+01
6.003     2.576e+01
6.111     2.642e+01
6.220     2.670e+01
6.329     2.728e+01


==> anc/Figure-8_bottom_infM.dat <==
# Off-shell scaled diffusion coefficient of a bottom quark and an infinitely heavy quark as a function of T/Tc
# T/Tc    bottom     inf M
1.000     2.627e+00  2.304e+00
1.500     4.657e+00  4.181e+00
2.000     6.925e+00  6.193e+00
2.500     8.833e+00  7.848e+00
3.000     1.051e+01  9.276e+00
3.500     1.201e+01  1.055e+01
4.000     1.339e+01  1.170e+01
4.500     1.467e+01  1.277e+01
5.000     1.586e+01  1.376e+01


==> anc/Figure-8_charm.dat <==
# Off-shell scaled diffusion coefficient of a charm quark as a function of T/Tc
# T/Tc    2*pi*T*D_s
1.000     4.275e+00
1.050     4.295e+00
1.100     4.386e+00
1.150     4.522e+00
1.200     4.730e+00
1.250     5.017e+00
1.300     5.324e+00
1.350     5.649e+00
1.400     5.969e+00
1.450     6.281e+00
1.500     6.589e+00
1.550     6.899e+00
1.600     7.212e+00
1.650     7.504e+00
1.700     7.795e+00
1.750     8.097e+00
1.800     8.380e+00
1.850     8.663e+00
1.900     8.940e+00
1.950     9.215e+00
2.000     9.491e+00
2.050     9.757e+00
2.100     1.000e+01
2.150     1.027e+01
2.200     1.054e+01
2.250     1.079e+01
2.300     1.104e+01
2.350     1.130e+01
2.400     1.155e+01
2.450     1.178e+01
2.500     1.200e+01
2.550     1.225e+01
2.600     1.249e+01
2.650     1.272e+01
2.700     1.297e+01
2.750     1.318e+01
2.800     1.339e+01
2.850     1.361e+01
2.900     1.384e+01
2.950     1.405e+01

